Pumping Patterns and Work Done during Peristalsis in Finite-length Elastic Tubes

Balloon dilation catheters are often used to quantify the physiological state of peristaltic activity in tubular organs and comment on their ability to propel fluid which is important for healthy human function. To fully understand this system's behavior, we analyzed the effect of a solitary peristaltic wave on a fluid-filled elastic tube with closed ends. A reduced order model that predicts the resulting tube wall deformations, flow velocities and pressure variations is presented. This simplified model is compared with detailed fluid-structure 3D immersed boundary simulations of peristaltic pumping in tube walls made of hyperelastic material. The major dynamics observed in the 3D simulations were also displayed by our 1D model under laminar flow conditions. Using the 1D model, several pumping regimes were investigated and presented in the form of a regime map that summarizes the system's response for a range of physiological conditions. Finally, the amount of work done during a peristaltic event in this configuration was defined and quantified. The variation of elastic energy and work done during pumping was found to have a unique signature for each regime. An extension of the 1D model is applied to enhance patient data collected by the device and find the work done for a typical esophageal peristaltic wave. This detailed characterization of the system's behavior aids in better interpreting the clinical data obtained from dilation catheters. Additionally, the pumping capacity of the esophagus can be quantified for comparative studies between disease groups.

==> paper_figs/fig_source_files/area_velocity_1d_plots/generate_figure.m <==
clear; clc; close all;

load('case_00021_tapered_ends.mat')

timenum = 163;

maxrad = max(max(sqrt(u1(timenum,:))));
maxvel = max(max(abs(u2(timenum,:))));

yyaxis left
cla; hold on;
plot(xspan,sqrt(u1(timenum,:)),'LineWidth',3);    % plot nondim radius profile top
plot(xspan,xspan*0,'LineStyle','--')    % plot the centerline
plot2 = plot(xspan,-sqrt(u1(timenum,:)));   % plot nondim radius profile bottom
set(plot2,'LineStyle','-','LineWidth',3);
ylim([-1.2*maxrad 1.2*maxrad]);
ylabel({'\alpha^{0.5}'},'FontSize',24);
pbaspect([10 1 1]);

yyaxis right;
cla;
plot(xspan,u2(timenum,:),'LineWidth',3);
ylim([-1.2*maxvel 1.2*maxvel]);
ylabel({'U'},'FontSize',24);

set(gca,'FontSize',12,'FontWeight','bold','LineStyleOrderIndex',4,...
    'PlotBoxAspectRatio',[10 1 1]);

xlabel({'\chi'},'FontSize',24);

drawnow

box on;

fig=gcf;
fig.PaperPositionMode='auto';
print('timenum_163.pdf','-dpdf','-bestfit')

% timenum_076.pdf
% timenum_107.pdf
% timenum_137.pdf
% timenum_144.pdf
% timenum_161.pdf
% timenum_163.pdf

==> paper_figs/fig_source_files/generate_mms_soln_figure.m <==
clear; clc; close all;

omega = 10;

x = linspace(0.0,1.0,1001);
alltimes = linspace(0,3,1000);

f = 512/9*x.^5 - 1280/9*x.^4 + 1024/9*x.^3 - 256/9*x.^2 + 1;

i=128;
    
    cla;
    t = alltimes(i);
    
    area_tau = (f - 1)*cos(omega*t) + 1;
    vel_tau = omega*sin(omega*t) ./ ((f-1)*cos(omega*t)+1) .* (256*x.^6/27 - 256*x.^5/9 + 256*x.^4/9 - 256*x.^3/27);
    
	hold on; ylim([-2 2]);
    
    % non dim tube radius top and bottom part
    plot(x,sqrt(area_tau),'LineWidth',3,'Color','k','DisplayName','tube shape');
    plot(x,-sqrt(area_tau),'LineWidth',3,'color','k','HandleVisibility','off');
    
    
    plot(x,vel_tau,'LineWidth',3,'DisplayName','fluid velocity','color','r','LineStyle',':');
    plot(x,0*x,'--','HandleVisibility','off')
    
    
    pbaspect([3 1 1])
    
    % drawnow; 


xlabel('\chi');
ylabel({['\alpha^{0.5}'];['U']})

set(gca,'FontSize',15,'fontweight','bold')

lgdh = legend;
lgdh.Location = 'northoutside'



==> paper_figs/fig_source_files/visit_session_ibfe_figs/crop_program.m <==
images = dir('*.png') ;  % GEt all images of the folder

N = length(images) ;     % number of images 

% I = imread(images(1).name) ;  % crop one to get rect

% [x, rect] = imcrop(I);

rect = [179.5100 752.5100 2.2620e+03 442.9800];

for i = 1:N
    I = imread(images(i).name) ;   % read image 
    I = imcrop(I,rect) ;           % crop image 
    [filepath,name,ext] = fileparts(images(i).name) ;
    imwrite(I,strcat(name,'cropped',ext)) ;   % Save image 
end



==> paper_figs/fig_source_files/work_curves_1d_model/step30_plot_work_curves.m <==
clear; clc; close all;

for casenum=[393]
    close all;
    
    load(strcat('workvaluescomputed/case_',num2str(casenum,'%05d'),'.mat'));
    figure1 = figure; % generate figure

    axes1 = axes('Parent',figure1);     hold(axes1,'on'); % Create and axes
    
    ttp = tspan(2:end-1);  % times to plot
    plot(ttp,workPASS_i+workVISC_i,'DisplayName','Active Work','LineWidth',4);
    plot(ttp,workPASS_i,'DisplayName','Passive Work','LineWidth',4);
    plot(ttp,workVISC_i,'DisplayName','Viscous Work','LineWidth',4);

    % Create title and set axis labels
    % title(strcat('Work expenditure curves (Regime ', {' '}, num2str(regime_array(casenum)),') Case num ', {' '},num2str(casenum)));
    % title(strcat('Work expenditure curves -- Case', {' '}, num2str(casenum)));
    xlabel('\textbf{Nondimensional time $\tau$}','Interpreter','latex');
    ylabel('\textbf{Nondimensional work $\mathcal{W}$}','Interpreter','latex');

    % Set the remaining axes properties
    set(axes1,'FontSize',12,'FontWeight','bold','XGrid','on','YGrid','on');
    hleg1 = legend(axes1,'show');        set(hleg1,'Location','northwest');

    %savefig(strcat('case_',num2str(icn)))
    %saveas(gcf,strcat('workcurves_',num2str(casenum),'.png'));
    saveas(gcf,strcat('case_',num2str(casenum,'%05d'),'.pdf'))
end

==> paper_figs/fig_source_files/work_curves_5mt/metric1_viscous_work.m <==
clear; clc; close all;

% set the name of the FLIP file of a patient here
filename='C:\Users\Shashank\Documents\flipmech_metrics\FLIP_LIVE_DATA_files\controls\CONTROL5MT_LIVE_DATA_1.TXT';

% range of readings for a single contraction wave i.e. the window of readings
% for which we want to prep the FLIP data for 1d analysis and compute work
st = 14388;             so = 14460;
so - st

cathdia_mm = 3.1;

% 5mt_work_14388_14460 cathdia 3.1 

% #############################################################################
% DATA EXTRACTION FROM FLIP FILE ##############################################
% #############################################################################

T = readtable(filename,'ReadVariableNames',false);
[filepath,name,ext] = fileparts(filename);  % to label case plots/files

% extract bag volume and distal pressure reading from the file data table
BV = str2double(T.Var21(2:end));        BP = str2double(T.Var20(2:end));

% extract diameters from the total data set (3 separate commands here)
Tarray = table2array(T);        dias = str2double(Tarray(2:end,4:19));

% generate sensor locations aka SL --- units [mm]
SL = linspace(0,160,16)';  % see endoflip_sensor_location_numbering.jpg
% E1DS100  ---> SL(16)     % Z = 160 mm (endoflip proximal point)
% E16DS100 ---> SL(1)      % Z =  0  mm (endoflip distal point)

% need to flip the dias array because the first area sensor is at the
% TOP i.e. at the proximal location of the catheter i.e. at z = 16 cm)
diasLR = fliplr(dias);    % the dias have units of [mm]

% #############################################################################
% INCREASE DATA RESOLUTION AND APPLY VOLUME FIX TO DIAMETER VALUES ############
% #############################################################################

% isolate the diameter readings you want to (1) interpolate and (2) correct
diasstso = diasLR(st:so,:);

% step 1: Generate 200 dias by interpolation from the 16 planimetry diameters
SL200 = linspace(0,160,200)';  % units are mm
diasstso200 = [];
for i=1:size(diasstso,1)
    diasstso200i = interp1(SL,diasstso(i,:),SL200,'pchip');
    diasstso200 = [diasstso200; diasstso200i'];
end

% compute bag volume from the 200 simply interpolated diameters
BV200 = pi/4*(diasstso200.^2)*(160/200); % find vol at each location (mm3)
BV200 = sum(BV200,2)/1000;  % sum each column and convert mm3 to mL

% step 2: for each time reading adjust the 200 diameters to correct the volume error
for i=1:(so-st+1) % for every reading instant
    deltaV = BV(i+st-1) - BV200(i);  % find discrepancy between volumes (mL)
    sumdiasi = sum(diasstso200(i,:).^2);  % find sum of square of dias for this reading
    for ii=1:200  % for every new sensor
        alfa = diasstso200(i,ii)^2 / sumdiasi;

        % convert volume (ml) to volume (mm3)   % see doc file to understand this
        deltadi = roots([pi/4*160/200    pi/2*160/200*diasstso200(i,ii)    -alfa*deltaV*1000]);

        diasC200(i,ii) = diasstso200(i,ii) + max(deltadi);
    end
end

BPstso = BP(st:so);
save('input4shc1dcode.mat','BPstso','SL200','diasC200','st','so','name','cathdia_mm');

% Now the volume computed from diasC200 will exactly match the bag volume
% reading as given by the FLIP machine

% #############################################################################
% USE 1D MODEL TO PREDICT FLUID VELOCITIES/PRESSURES EVERYWHERE ###############
% #############################################################################

clear;
FLIPHiResDataFile = 'input4shc1dcode.mat';
shc1dmodel(FLIPHiResDataFile);

% #############################################################################
% COMPUTE WORK DONE VS TIME CURVES ############################################
% #############################################################################

clear;
estimatedFluidVelsAreasPres = 'outputFromshc1dcode.mat';
workvstimecurves(estimatedFluidVelsAreasPres);

% #############################################################################
% COMPUTE WORK DONE VS ESO LENGTH CURVES ######################################
% #############################################################################

workvslengthcurves(estimatedFluidVelsAreasPres);

% #############################################################################
% SAVE THE RESULTS AND PLOTS FOR LATER ########################################
% #############################################################################

% save all open figs for a contraction and save other settings info as well

load('input4shc1dcode.mat'); % just to get the case name

FolderName = '.\FLIPMECH_output\';  mkdir(FolderName);
FigList = findobj(allchild(0), 'flat', 'Type', 'figure');
for iFig = 1:length(FigList)
  FigHandle = FigList(iFig);
  FigNum   = get(FigHandle, 'Number');
  FigName = strcat(name,num2str(FigNum));
  savefig(FigHandle, strcat(FolderName, FigName, '_', num2str(st), '_', num2str(so), '.fig'));
end

movefile('input4shc1dcode.mat',strcat(FolderName,name, '_', num2str(st), '_', num2str(so), 'input4shc1dcode.mat'));

%% all the supporting functions

function [allFluidVelocities, allFluidPressures] = shc1dmodel(FLIPHiResDataFile)
    
    load(FLIPHiResDataFile);
    
    % relaxed diameter of esophagus (can be tweaked)
    relaxesodia = 5/1000;  % units m
    
    % value of tube law with which BP is nondimensionalized
    FLIPPressureScale = 0.00675; % value of rho c^2 in mmhg
    % FLIPPressureScale = 2; % mmhg
    
    % number of readings (nor)
    nor = size(BPstso,1);
    tfinal = nor*0.1; % units: s
    
    SL200 = SL200/1000; % convert mm to m
    
    % convert mm dia to m dia and subtract catheter diameter
    diasC200 = diasC200/1000 - cathdia_mm/1000;
    % diasC200 = diasC200/1000 - 5/1000;
    min(min(diasC200)) % sanity check
    % flip diameters because endoflip_sensor_location_numbering.jpg
    diasC200 = fliplr(diasC200);
    
    % now dias are in meter and are smaller to account for catheter presence
    
    xspan = SL200;
    % dia = diasC200';   % why transpose (issue!!!)
    BPnondim = BPstso/FLIPPressureScale;  % assuming rho*c*c
    % time = linspace(0,nor*0.1,nor); % units: s
    
    % Reverse calculation of Q from input of data

    % This program solves the 1D model of flexible pipe flow
    % The equation for Q (continuity equation) is solved by calculating
    % derivative wrt x, thus forming a Poisson equation for Q.
    
    % Domain info
    nts = nor*2; % number of time instants
    tspan = linspace(0,tfinal,nts); % time instants for code
    L = xspan(end)-xspan(1); % length of the tube (in meters)
    xspan = xspan/L; % non-dimensional grid points
    n = size(xspan,1)-1; % number of cells
    dx = xspan(2)-xspan(1); % grid size
    xm = 0.5*(xspan(1:end-1) + xspan(2:end)); % locations of cell centers
    
    Ao = pi/4*(relaxesodia)^2; % relaxed area of the esophagus
    area = pi.*diasC200.*diasC200./4; % area (dimensional)
    area = area/Ao; % area (non-dimensional)

    u1 = zeros(size(tspan,2),size(area,2));

    % interpolate nondim areas to get data at code's timesteps
    for i=1:size(area,2)
        u1(:,i) = pchip(linspace(0,tfinal,nor),area(:,i),tspan);
        BPbndrycond = pchip(linspace(0,tfinal,nor),BPnondim,tspan);
    end
    
    % c = L/tspan(end); % units are m/s
    c = 3/100; % units: m/s
    
    % Time
    t = 0;
    tspan = tspan*c/L;
    dt = tspan(2)-tspan(1); % time step
    nsteps = size(tspan,2); % number of time steps

    % Fluid properties
    mu = 8.9e-4; % dynamic viscosity
    rho = 1000; % density
    q = zeros(size(xspan,1),1); % nondim flow rate
    p = zeros(size(xspan)); % nondim pressure

    % Dimensionless parameters
    p2 = 8*pi*mu*L/(rho*c*Ao);
    p1 = 1; %(FLIPPressureScale*133.32)/(rho*0.03^2);
    
    % Beginning of the numerical solver 
    % Parameters for numerical scheme
    alpha_q = 0.5; % relaxation factor for Q
    alpha_p = 0.8; % relaxation factor for p

    % Scheme used for time stepping
    % Implicit -> f=1   Explicit -> f=0   Crank-Nicholson -> f=0.5
    f = 1; % for velocity
    fp = 1; % for pressure
    
    % Smoothing in space
    for i=1:size(u1,1)
        u1(i,:) = smoothdata(u1(i,:),'gaussian',10);
    end

    % Smoothing in time
    for i=1:size(u1,2)
        A = u1(:,i);
        B = smoothdata(A,'gaussian',30);
        pos = [1:5:size(A,1),size(A,1)];
        C = B(pos);
        T = tspan(pos);

        sp = spapi( optknt(T,5), T, C );
        B = fnval(tspan,sp);
        u1(:,i) = B;
    end

    % Volume conservation
    Ac = min(u1(1,:));
    u1 = conserve_volume_trial(u1', Ac, xspan);

    file1=[];
    folder1 = '.\area\';
    figure;
    pause on;
    termT=[];
    
    % Time stepping starts
    allFluidVelocities = []; % cm/s
    allFluidPressures = [];  % mmHg
    allFluidAreas     = [];  % mm^2
    
    for step=1:nor*2-1
        
        % Apply boundary condition
        q(1) = 0; % Dirichlet boundary condition (at x = 0)
        
        % Calculate area at previous time 
        A0  = u1(step,:); % area at Q locations
        Am0 = 0.5*(A0(1:end-1)+A0(2:end)); % area at P locations

        % Calculate area at previous time
        t = t + dt; % increment in time
        A  = u1(step+1,:); % area at Q locations
        Am = 0.5*(A(1:end-1)+A(2:end)); % area at P locations

        % Calculate volumes
        V = vol(A,xspan);
        V0 = vol(A0,xspan);
        dV = abs(V-V0)/V0*100;

        % Calculate flow rate Q
        itr = 1;
        max_itr = 10000;
        err = 1;
        tol = 10^-7;
        eps = 10^-5;
        q_old = q;
        
        % Method 2
        while itr<=max_itr && err>=tol
            C = zeros(n+1,n+1);
            C(1,1) = 1;
            C(n+1,n+1) = 1;
            C(n+1,n) = 0; % C(n+1,n) = -1;
            b = zeros(n+1,1);
            qo = q;
            for i=2:n
                aee = 0.5*f;
                aw = 0.5*f;
                ae = f;
                C(i,i+1) = -aee;
                C(i,i) = ae;
                C(i,i-1) = -aw;
                b(i) = 0.5*(Am(i)-Am(i-1)-Am0(i)+Am0(i-1))*dx/dt ...
                    +0.5*(1-f)*(q_old(i+1)+q_old(i-1)-2*q_old(i));
            end
            q = alpha_q*(C\b) + (1-alpha_q)*qo;
            err = norm(qo-q)/(norm(q)+eps);
            itr = itr +1;
        end

        % calculate pressure

        D = zeros(n+1,n+1);
        d =zeros(n+1,1);
        D(n+1,n+1) = 1;
        d(n+1) = BPbndrycond(step);
        D(1,1) = 1;
        D(1,2) = -1;
        d(1) = 0;

        itr_p = 1;
        max_itr_p = 10000;
        err = 1;
        term=zeros(n-1,0);
        p_old = p;
        while itr_p<=max_itr_p && err>=tol
            po = p;
            for i=2:n
                t1 = ((q(i+1)-q_old(i+1))-q(i-1)+q_old(i-1))/(dt*2);
                t2 = 3/4*4/(3*dx)*(q(i+1)^2/A(i+1) + q(i-1)^2/A(i-1) ... %%%%%%%%%%%%%% 3/4
                    -2*q(i)^2/A(i));
                t3 = p2*(q(i+1)/A(i+1)-q(i-1)/A(i-1))/2;
                D(i,i+1) = -p1*Am(i)/dx;
                D(i,i) = p1*(Am(i)+Am(i-1))/dx;
                D(i,i-1) = -p1*Am(i-1)/dx;
                d(i) = t1 + t2 + t3;
                term(i-1) = t1;
            end
            p = (1-alpha_p)*p + alpha_p*(D\d);
            itr_p = itr_p +1;
            err = norm(po-p)/(norm(p)+eps);
        end
        
        pause(0.01);

        v = q./A';  % nondim fluid velocity

        % convert nondimensional values to dimensional forms
        p_dim = p * FLIPPressureScale;  % now p_dim has units mmHg
        A_dim = A * Ao * 1e6;  % now A_dim has units mm^2
        v_dim = v * c * 100;  % now v_dim has units cm/s
        t_dim = t * L/(c); % time is now in seconds
        xspan_dim = xspan * L * 100; % convert xspan to cm

        cla;
        subplot(2,2,1);
        plot(xspan_dim*10,sqrt(A_dim./pi),xspan_dim*10,-sqrt(A_dim./pi),'r','LineWidth',2)
        xlabel('x in mm','FontSize',12,'FontWeight','bold','Color','k')
        ylabel('shape in mm','FontSize',12,'FontWeight','bold','Color','k')
        %ylim([-5 5]);
        grid on;
        axis equal;
        xlim([0 L*1000]);
        title(['Shape of the esophagus (t = ', num2str(t_dim),'in seconds',')'])

        subplot(2,2,2);
        plot(xspan_dim,A_dim,'r','LineWidth',2)
        xlabel('x in cm','FontSize',12,'FontWeight','bold','Color','k')
        ylabel('A in mm2','FontSize',12,'FontWeight','bold','Color','k')
        % ylim([0 85]); 
        grid on;
        xlim([0 L*100])
        title(['Variation of area (t = ', num2str(t_dim),'in seconds',')'])

        subplot(2,2,3);
        plot(xspan_dim,v_dim,'r','LineWidth',2)
        xlabel('x in cm','FontSize',12,'FontWeight','bold','Color','k')
        ylabel('Fluid velocity in cm/s','FontSize',12,'FontWeight','bold','Color','k')
        %ylim([0 50])
        xlim([0 L*100]); grid on;
        title(['Variation of flow velocity (t = ', num2str(t_dim),'in seconds',')'])

        subplot(2,2,4);
        plot(xspan_dim,p_dim,'r','LineWidth',2)
        ylim([10 50])
        xlim([0 L*100]); grid on;
        xlabel('x in cm','FontSize',12,'FontWeight','bold','Color','k')
        ylabel('P in mmHg','FontSize',12,'FontWeight','bold','Color','k')
        title(['Variation of pressure (t = ', num2str(t_dim),'in seconds',')'])
        
        set(gcf,'Units','Normalized','OuterPosition',[0.2 0.2 0.6 0.8]);
        drawnow; %pause

        allFluidVelocities = [allFluidVelocities v_dim]; % cm/s
        allFluidPressures = [allFluidPressures p_dim]; % mmhg
        allFluidAreas = [allFluidAreas; A_dim]; % mm2

    end

    save('outputFromshc1dcode.mat','allFluidVelocities','allFluidPressures','allFluidAreas','dt');
    
    figure; hold on; grid on; lgdProxDist = legend;
    lgdProxDist.FontWeight = 'bold';
    plot(allFluidPressures(1,:)*0.975,'DisplayName','Estimated Prox Pressure',...
        'LineWidth',3);
    plot(allFluidPressures(200,:),'DisplayName','Applied Distal Pressure',...
        'LineWidth',3);
    set(gcf,'Units','Normalized','OuterPosition',[0.3 0.05 0.3 0.5]);
    
end

function [V] = vol(A,x)
    % This function calculates the total volume of flluid inside the esophagus.
    N = size(x,1)-1;
    V = 0; % volume inside the esophagus
    n = 10; % # of steps of numerical integration per segment
    for i=1:N
        r1 = sqrt(A(i)/pi);
        r2 = sqrt(A(i+1)/pi);
        dx = x(i+1)-x(i);
        slope = (r2-r1)/dx;
        dV = 0;
        dz = dx/n;
        x_temp = x(i)+dz/2;
        for j=1:n
            r = slope*(x_temp-x(i)) + r1;
            dV = dV + pi*r*r*dz;
            x_temp = x_temp + dz;
        end
        V = V + dV;
    end
    V = abs(V);
end

function [alpha] = mapping(X1,X2,X1_c,X2_c,inc,V0_o)
    % This function calculates the mapping factor to conserve volume.
    % The scaling factor is obtained by the solution of a quadritic
    % equation of the form a*alpha^2 + b*alpha +c 
    m = size(X1,1); 
    n = size(X1,2);    
    a = 0;
    b = 0;
    c = 0;
    N = 10; % # disks in each increment in z direction
    dz = inc/N; % increment for integration

    % R = 0.5.*(X2 - X1);
    % R_c = 0.5.*(X2_c - X1_c);
    for i=1:m-1
        x1 = X1(i);
        x2 = X2(i);
        x1_c = X1_c(i);
        x2_c = X2_c(i);
        slope1 = (X1(i+1)-X1(i))/inc;
        slope2 = (X2(i+1)-X2(i))/inc;
        slope1_c = (X1_c(i+1)-X1_c(i))/inc;
        slope2_c = (X2_c(i+1)-X2_c(i))/inc;
        for j=1:N
            r = 0.5.*(x2 - x1);
            r_c = 0.5.*(x2_c - x1_c);
            a = a + pi*dz*(r - r_c)^2;
            b = b + 2*pi*dz*r_c*(r - r_c);
            c = c + pi*dz*r_c^2;
            x1 = slope1*j*dz + X1(i);
            x2 = slope2*j*dz + X2(i);
            x1_c = slope1_c*j*dz + X1_c(i);
            x2_c = slope2_c*j*dz + X2_c(i);
        end
        
    end
    c = c - V0_o;
    alpha = (-b + (b^2 - 4*a*c)^0.5)/(2*a);

end

function [u1] = conserve_volume_trial(A, Ac, x)
    % This function calculates the volume of the bolus at every time frame and
    % resizes it so that volume is conserved. The main assumption here is that
    % the cross-section at every z is circular.
    n = size(A,2);
    u1 = zeros(size(A));
    dx = x(2)-x(1);
    r_c = sqrt(Ac/pi).*ones(size(A,1),1);
        
    % Calculate total volume inside the esophagus at t = 0.
        V = vol(A,x);
    % Map the volume so that total volume is conserved (except emptying and filling) 
    for j=1:n
        x1 = -sqrt(A(:,j)./pi);
        x2 = sqrt(A(:,j)./pi);
        r = 0.5.*(x2 - x1);
        x1_c = -r_c;
        x2_c = r_c;
        alpha = mapping(x1,x2,x1_c,x2_c,dx,V);
        r = alpha.*(r - r_c) + r_c;
        u1(:,j) = pi*r.*r;
    end

    u1 = u1';
end

function [outputstuff] = workvstimecurves(estimatedFluidVelsAreasPres) % option one

    rho = 1000;

    load(estimatedFluidVelsAreasPres);
    dt = 0.1/2; % verify this later (nts=nor*2 so dt should be 0.1/2 seconds right?)

    dAdt = zeros(size(allFluidAreas)); % units mm2/s
    for jj=2:size(allFluidAreas,1)-1
        dAdt(jj,:) = (allFluidAreas(jj+1,:) - allFluidAreas(jj-1,:))/(2*dt);        
    end    

    for tifinal = 2:size(allFluidAreas,1)-1

        viscworkti(tifinal) = 0;
        presworkti(tifinal) = 0;  % work done till time tifinal
          keworkti(tifinal) = 0;
        passworkti(tifinal) = 0;

        for ti=2:tifinal  % for this time instant ti, do this:

            % FIRST: compute power at this instant
            
            % viscous power at time instant (ti) is found here
            vpi_ti = 0;
            for i=1:200  % number of x cells
                dx = 16/200; % in cm
                vpi_ti = vpi_ti + 8*pi*(8.9e-4)* (allFluidVelocities(i,ti)^2) * dx * (0.01^3);
            end
            % \int_{0}^{L}8\pi\mu u^{2}\ dx
            % note that vpi_ti has the units of power (joules/s)
        
            % power by fluid pressure at time instant (ti) is found here
            fp_ti = 0;
            for i=1:200
                dx = 16/200; % in cm
                fp_ti = fp_ti + allFluidPressures(i,ti) * dAdt(ti,i) * dx * (133.32*1e-6*0.01);
            end
            % \int_{0}^{L} p \frac{\partial A}{\partial t} dx
        
            % KE power calculation (hopefully it is much smaller than the other two)
            KE_tnp1 = 0;
            KE_tnm1 = 0;
            for i=1:200
                dx = 16/200;
                KE_tnp1 = KE_tnp1 + rho/2*allFluidAreas(ti+1,i)*(allFluidVelocities(i,ti+1)^2)*dx*(1e-6*1e-4*0.01);
                KE_tnm1 = KE_tnm1 + rho/2*allFluidAreas(ti-1,i)*(allFluidVelocities(i,ti-1)^2)*dx*(1e-6*1e-4*0.01);
            end
            KEPow = (KE_tnp1-KE_tnm1)/(2*dt);

            % note that KEPow+fp_ti+vpi_ti should be zero but there seems
            % to be some error --- need to investigate!

            % SECOND: find work done at this instant and add it to the previous sum
            viscworkti(tifinal) = viscworkti(tifinal) + dt*vpi_ti;
            presworkti(tifinal) = presworkti(tifinal) + dt*fp_ti;
            keworkti(tifinal)   =   keworkti(tifinal) + dt*KEPow;

            % everything that follows now will estimate the passive work done
            % this is speculative --- we assume that the tube law is linear
            % and that passive work done can be estimated from the tube areas
            % alone; we use these calibration variables: sometubelawconstant
            % (stlc) and somereferencearea (srefa)

            % calibration parameters
            stlc = 1.4; % tube law K in mmhg
            srefa = pi/4*(10^2); % ref area = area of a 5mm dia circle

            passp_ti = 0;
            for i=1:200
            	dx = 16/200; % in cm
            	passp_ti = passp_ti + stlc * (allFluidAreas(ti,i)/srefa - 1) * dAdt(ti,i) * dx * (133.32*1e-6*0.01);
            end
            passworkti(tifinal) = passworkti(tifinal) + dt*passp_ti;

            actvworkti(tifinal) = presworkti(tifinal) - passworkti(tifinal);

            % if we want to calculate the passive power/work done, what value
            % of tube law constant should we use? what value of reference area
            % should we use?
        end
    end

    allthetimes = linspace(0,0.1/2*size(allFluidAreas,1),size(allFluidAreas,1)-1);
    
    figure; hold on; grid on; worktlegend=legend; worktlegend.FontWeight = 'bold';
    plot(allthetimes,viscworkti,'displayname','Viscous work','LineWidth',3);
    % plot(allthetimes,presworkti,'displayname','Pressure work','LineWidth',3);
    plot(allthetimes,keworkti,'displayname','KE work','LineWidth',3);
    % plot(allthetimes,-presworkti,'displayname','-ve of Pressure work','LineWidth',2,'LineStyle','--');
    plot(allthetimes,passworkti,'displayname','Passive work (estm)','LineWidth',2,'LineStyle','--');
    plot(allthetimes,-actvworkti,'displayname','Active work (estm)','LineWidth',2,'LineStyle','--');
    xlabel('Time (seconds)','FontWeight','bold');
    ylabel('Work (joule)','FontWeight','bold');
    title('Work done by the eso vs. swallow time');
    set(gcf,'Units','Normalized','OuterPosition',[0.02 0.45 0.3 0.5]);
end

function [output] = workvslengthcurves(estimatedFluidVelsAreasPres) % option two

    load(estimatedFluidVelsAreasPres);

    nts = size(allFluidAreas,1);
    nxs = 200;

    % fluid density and viscosity values in SI units
    rho = 1000;
    mu = 8.9e-4;

    % 16 cm balloon length divided into 200 segments and then cell
    % spacing is converted to meter by multiplying the value by 0.01
    dx = 16/200/100; % units: meter
    dt = 0.1/2; % units: second

    allVels = allFluidVelocities' * 0.01; % convert cm/s to m/s
    allPres = allFluidPressures' * 133.3; % convert mmHg to Pa
    allAreas = allFluidAreas * 1e-6; % convert mm2 to m2

    % find rate of area change from area data
    dAdt = zeros(size(allAreas));
    for jj=2:nts-1
        dAdt(jj,:) = (allAreas(jj+1,:) - allAreas(jj-1,:))/(2*dt);
    end

    % compute each of the WD per unit length terms for this equation
    %      \left(\frac{1}{2}\rho Au^{2}\right)\left(@t\right) +
    %      \int_{0}^{t}\frac{\partial}{\partial x}\left(\frac{1}{2}\rho Au^{3}\right)dt +
    %      \int_{0}^{t}\frac{\partial}{\partial x}\left(Aup\right)dt +
    %      \int_{0}^{t}p\frac{\partial A}{\partial t}dt +
    %      \int_{0}^{t}\left(8\pi\mu u^{2}\right)dt

    % compute work done per unit length __TILL__ this time step
    % ideally this goes up to the very last time of the readings
    tnow = nts-2;

    termONE = 0.5*rho*allAreas(tnow,:).* allVels(tnow,:).^2;

    termTWO = 0;
    for t=1:tnow
        halfrhoQu2 = 0.5 * rho * allAreas(t,:) .* allVels(t,:).^3;
        ddxhrQu2hr = [0        (halfrhoQu2(3:end) - halfrhoQu2(1:end-2))/(2*dx)        0];
        termTWO = termTWO + ddxhrQu2hr*dt;
    end

    termTHREE = 0;
    for t=1:tnow
        Aup = allAreas(t,:) .* allVels(t,:) .* allPres(t,:);
        ddxhrQu2hr = [0        (Aup(3:end) - Aup(1:end-2))/(2*dx)        0];
        termTHREE = termTHREE + ddxhrQu2hr*dt;
    end

    termFOUR = 0;
    for t=1:tnow
        termFOUR = termFOUR + allPres(t,:) .* dAdt(t,:) * dt;
    end

    termFIVE = 0;
    for t=1:tnow
        termFIVE = termFIVE + 8*pi*mu * allVels(t,:).^2 * dt;
    end

    figure; hold on; legend; grid on;
    plot(linspace(0,16,nxs-2),termONE(2:end-1),'DisplayName','1','LineWidth',3)
    plot(linspace(0,16,nxs-2),termTWO(2:end-1),'DisplayName','2','LineWidth',3)
    plot(linspace(0,16,nxs-2),termTHREE(2:end-1)+termFOUR(2:end-1),'DisplayName','3+4','LineWidth',3)
    %plot(linspace(0,16,nxs-2),termFOUR(2:end-1),'DisplayName','4')
    plot(linspace(0,16,nxs-2),termFIVE(2:end-1),'DisplayName','5','LineWidth',3)
    xlabel('FLIP length (cm)','FontWeight','bold');
    ylabel('Work done per unit length (joule/m)','FontWeight','bold');
    title('Work done along eso for one swallow');
    set(gcf,'Units','Normalized','OuterPosition',[0.325 0.45 0.3 0.5]);
    
    figure; hold on; legend; grid on;
    plot(linspace(0,16,nxs-2),termONE(2:end-1),'DisplayName','1','LineWidth',3)
    plot(linspace(0,16,nxs-2),termTWO(2:end-1),'DisplayName','2','LineWidth',3)
    plot(linspace(0,16,nxs-2),termTHREE(2:end-1),'DisplayName','3','LineWidth',3)
    plot(linspace(0,16,nxs-2),termFOUR(2:end-1),'DisplayName','4','LineWidth',3)
    plot(linspace(0,16,nxs-2),termFIVE(2:end-1),'DisplayName','5','LineWidth',3)
    xlabel('FLIP length (cm)','FontWeight','bold');
    ylabel('Work done per unit length (joule/m)','FontWeight','bold');
    title('Work done along eso for one swallow');
    set(gcf,'Units','Normalized','OuterPosition',[0.65 0.45 0.3 0.5]);
    
end
